Strengthening Solidity Invariant Generation: From Post- to Pre-Deployment

Invariants are essential for ensuring the security and correctness of Solidity smart contracts, particularly in the context of blockchain's immutability and decentralized execution. This paper introduces InvSol, a novel framework for pre-deployment invariant generation tailored specifically for Solidity smart contracts. Unlike existing solutions, namely InvCon, InvCon+, and Trace2Inv, that rely on post-deployment transaction histories on Ethereum mainnet, InvSol identifies invariants before deployment and offers comprehensive coverage of Solidity language constructs, including loops. Additionally, InvSol incorporates custom templates to effectively prevent critical issues such as reentrancy, out-of-gas errors, and exceptions during invariant generation. We rigorously evaluate InvSol using a benchmark set of smart contracts and compare its performance with state-of-the-art solutions. Our findings reveal that InvSol significantly outperforms these tools, demonstrating its effectiveness in handling new contracts with limited transaction histories. Notably, InvSol achieves a 15% improvement in identifying common vulnerabilities compared to InvCon+ and is able to address certain crucial vulnerabilities using specific invariant templates, better than Trace2Inv.

==> Fig/jml_first_project.java <==
/**
     * @ensures \result == (\sum String user; users.contains(user); balances.get(user))
     */
    //@ ensures \result == (\sum int b; \forall String user; users.contains(user); b = balances.get(user); b);
    public int totalBalance() {
        int total = 0;
        //@ maintaining \sum int b; \forall String user; users.contains(user); b = balances.get(user); b;
        //@ decreasing users.size();
        for (String user : users) {
            total += balances.get(user);
        }
        return total;
    }

==> Fig/loop_inv_excerpt.java <==
//@loop_invariant a != null;
//@loop_invariant ic >= 0;
//@loop_invariant fromIndex <= ic;
//@loop_invariant toIndex >= ic;
//@loop_invariant fromIndex <= toIndex;
//@loop_invariant a != null;

